Optimal Prediction using Learning and Shape Optimization

This paper investigates the problem of optimal predictor design for distributed parameter systems using neural networks and shape optimization. Sensors with various shapes are placed on the domain of the distributed parameter system. Data provided by these sensors are fed into a re-constructor to generate a full state of the system. After that, a trained neural-network predictor produces a prediction of the state at future time steps. The cost of prediction is defined as the weighted sensor area plus the squared norm of the prediction error. The location and shape of a sensor influences the prediction cost as well as the predictor performance. With the aid of the gradient of the network with respect to its inputs, an outer optimization layer is augmented to find optimized locations and shapes of the sensors. Simulation results show good agreement between the predicted and the true states as well as a significant reduction in cost by sensors with optimized locations and shapes.

==> numapde-bibliography/IntegrationTest/go.sh <==
#!/bin/bash
# This script compiles the bibliography dump of numapde.bib.
# Due to the size of the bibliography, the dump is split into two files,
# articles and non-articles.

# Create the master files for the articles and non-articles bibliography dumps
numapde-prepare-manuscript.py --infile numapde-bibliography-dump.yaml --outname numapde-bibliography-dump-articles --nosuffix --main numapde-bibliography-dump-articles-main.tex
numapde-prepare-manuscript.py --infile numapde-bibliography-dump.yaml --outname numapde-bibliography-dump-nonarticles --nosuffix --main numapde-bibliography-dump-nonarticles-main.tex

# Find all articles, and generate \cite{} commands for them in 
# numapde-bibliography-dump-articles-includes.tex
awk -v FS=[{,] '/^@ARTICLE/ {print "\\nocite{" $2 "}"}' ../numapde.bib > numapde-bibliography-dump-articles-includes.tex

# Find all non-articles, and generate \cite{} commands for them in 
# numapde-bibliography-dump-nonarticles-includes.tex
awk -v FS=[{,] '/^@[B-Z]/ {print "\\nocite{" $2 "}"}' ../numapde.bib > numapde-bibliography-dump-nonarticles-includes.tex

# Compile the articles and non-articles bibliography dumps
latexmk -pdf -interaction=batchmode numapde-bibliography-dump-articles.tex
latexmk -pdf -interaction=batchmode numapde-bibliography-dump-nonarticles.tex



==> numapde-bibliography/bin/numapde-canonicalize-bibliography.sh <==
#!/bin/bash
# This script applies essentially
#   biber --tool
# in order to apply certain canonicalization rules to a BibLaTeX file
# and dump it to stdout. The goal is to
# * have author, editor names in the form surname(s), given name(s)
# * keep only fields consistent with the data model, e.g., 
#   purge the MRREVIEWER field etc.
# Moreover, unnecessary braces {} will be removed. TODO

# Issue help message if necessary
if [ $# = 0 ] && [ -t 0 ] || [ "x$1" = "x--help" ]; then
	echo "Usage: $(basename $0) file.bib"
	echo "       cat file.bib | $(basename $0)"
	echo
	echo "will canonicalize the entries in the BibLaTeX file.bib and dump"
	echo "the result to stdout. Cite keys will not be altered."
	echo "Extra braces {} will be removed."
	echo 
	echo "Examples:"
	echo "  $0 numapde.bib"
	echo "  $0 numapde.bib | sponge numapde.bib"
	echo 
	exit 1
fi

# Make sure the input file exists and is readable
# (unless running with piped stdin)
if [ -t 0 ] && [[ ! -r "$1" ]]; then
	echo "Input file $1 not found."
	exit 1
fi

# Make sure the config exists and is readable
CONFIGFILE="$(dirname "$0")/numapde-biber-tool-2.12.conf"
if [[ ! -r "$CONFIGFILE" ]]; then
	echo "Config file $CONFIGFILE not found."
	exit 1
fi

# biber apparently cannot read from stdin, so we need to dump stdin to a temporary file if required
if [ $# -ge 1 ]; then
	INFILE="$1"
else
	INFILE=$(mktemp)
	sed -n "w $INFILE"
fi

# Launch biber to do the canonicalization according to the rules set forth in the config file 
BIBTEX=$(biber --tool --quiet --output-file - --configfile "$CONFIGFILE" "$INFILE")

# Unexpectedly, the above call to biber generates an empty file '-' in addition to
# the results being dumped to stdout. We remove it.
rm -f -- '-'

# Remove extra pairs of braces {}
BIBTEX=$(echo "$BIBTEX" | awk -f $(dirname $0)/numapde-remove-extra-braces.awk)

# Dump the final outcome
echo "$BIBTEX"



==> numapde-bibliography/bin/numapde-finalize-keys.sh <==
#!/bin/bash
# This script finalizes incomplete cite keys of the form
#   AuthorAuthor:YYYY:XX[A-Z]
# in a given BibLaTeX file file.bib and replaces the
# disambiguation counter XX[A-Z] either by 1 or by the number 
# following the highest existing cite key agreeing in the
# Author:YYYY: (termed the prefix) part.

# Issue help message if necessary
if [ $# = 0 ] && [ -t 0 ] || [ "x$1" = "x--help" ]; then
	echo "Usage: $(basename $0) file.bib"
	echo "       cat file.bib | $(basename $0)"
	echo
	echo "will replace incomplete cite keys in the BibLaTeX file.bib."
	echo "The file.bib is not modified. The result is dumped to stdout."
	echo 
	echo "Examples:"
	echo "  $0 numapde.bib"
	echo "  $0 numapde.bib | sponge numapde.bib"
	echo
	exit 1
fi

# Set debugging flag
_DEBUG=false

# Declare intelligent debug function
# from http://www.cyberciti.biz/tips/debugging-shell-script.html
function DEBUG()
{
	[ "$_DEBUG" = "true" ] && $@
}

# Make sure the input file exists and is readable
# (unless running with piped stdin)
if [ -t 0 ] && [[ ! -r "$1" ]]; then
	echo "Input file $1 not found."
	exit 1
fi

# For unified treatment of piped and non-piped operations, we dump stdin to a temporary file 
if [ -t 0 ]; then
	INFILE="$1"
else
	INFILE=$(mktemp)
	sed -n "w $INFILE"
fi

# Find all keys to be replaced, and record the line numbers they are found in,
# the part of the line before the key, as well as the key itself
counter=0
LINENUMBERS=()
LINESBEFOREKEY=()
KEYSTOBEREPLACED=()
SUFFSFORKEYS=()
while read -r line; do
	read -r LINENUMBER LINEBEFOREKEY KEYTOBEREPLACED SUFFFORKEY <<< "$line"
	LINENUMBERS+=($LINENUMBER)
	LINESBEFOREKEY+=($LINEBEFOREKEY)
	KEYSTOBEREPLACED+=($KEYTOBEREPLACED)
	SUFFSFORKEYS+=($SUFFFORKEY)
done < <(gawk '{ if (match($0, /^(@.*{)(.*:)(XX[A-Z]),/, array)) print NR " " array[1] " " array[2] " " array[3] }' "$INFILE")

# Report how many keys are to be replaced
NUMBERREPLACEMENTS="${#LINENUMBERS[@]}"
if [ "$NUMBERREPLACEMENTS" -eq "0" ]; then
	echo "Nothing to be done." >&2
	cat "$INFILE"
	exit 0
elif [ "$NUMBERREPLACEMENTS" -eq "1" ]; then
	echo "Found $NUMBERREPLACEMENTS key to be replaced." >&2
else
	echo "Found $NUMBERREPLACEMENTS keys to be replaced." >&2
fi
for i in ${!LINENUMBERS[@]}; do
	DEBUG >&2 echo "In line ${LINENUMBERS[$i]} we need to replace ${LINESBEFOREKEY[$i]}${KEYSTOBEREPLACED[$i]}"
done

# Loop over the keys to be replaced, find all other instances of the key 
# (with XX[A-Z] replaced by some single digit number)
# and record the one with the highest number in an associative array
declare -A LASTKEYS
DEBUG echo "Recorded the following last keys:"
for i in ${!LINENUMBERS[@]}; do
	# Determine the prefix part of the key by removing the trailing XX[A-Z]
	KEYSUFFIX=${SUFFSFORKEYS[$i]}
	KEYPREFIX=${KEYSTOBEREPLACED[$i]%%"$KEYSUFFIX"}
	# Find all other instances of the key (with XX[A-Z] replaced by a single digit number)
	# and record the one with the highest number (if any), otherwise record 0
	LASTKEYSAMEPREFIX=$(grep -o "${KEYPREFIX}[0-9]" "$INFILE" | sort | tail -1)
	if [[ -z $LASTKEYSAMEPREFIX ]]; then
		LASTKEYS[$KEYPREFIX]=0
		DEBUG >&2 echo "The last entry matching ${KEYSTOBEREPLACED[$i]} is NONE yielding number ${LASTKEYS[$KEYPREFIX]}"
	else
		LASTKEYS[$KEYPREFIX]=${LASTKEYSAMEPREFIX##${KEYPREFIX}}
		DEBUG >&2 echo "The last entry matching ${KEYSTOBEREPLACED[$i]} is $LASTKEYSAMEPREFIX yielding number ${LASTKEYS[$KEYPREFIX]}"
	fi
done

# Loop over the keys to be replaced, find the key to replace it with and prepare
# a replacement command for sed
# https://stackoverflow.com/questions/25563024
KEYSREPLACEMENTS=()
SEDARGS=()
for i in ${!LINENUMBERS[@]}; do
	# Determine the prefix part of the key by removing the trailing suffix, which as extracted before
	KEYSUFFIX=${SUFFSFORKEYS[$i]}
	KEYPREFIX=${KEYSTOBEREPLACED[$i]%%"$KEYSUFFIX"}
	# Create the replacement string, incrementing the last used instance of the current prefix on record
	KEYSREPLACEMENTS[$i]="${KEYPREFIX}$((++LASTKEYS[$KEYPREFIX]))"
	CURRENTKEY="${KEYSTOBEREPLACED[$i]}$KEYSUFFIX"
	>&2 echo "Replacing ${CURRENTKEY} with ${KEYSREPLACEMENTS[$i]}"
	SEDARGS+=" -e ${LINENUMBERS[$i]}s/${CURRENTKEY}/${KEYSREPLACEMENTS[$i]}/"
done

# Apply sed to do the actual replacements
DEBUG >&2 echo "sed ${SEDARGS[@]} $INFILE"
sed ${SEDARGS[@]} $INFILE



==> numapde-bibliography/bin/numapde-generate-citekeys.py <==
#!/usr/bin/env python3
# This script generates preliminary BibLaTeX cite keys for all entries in a 
# given BibLaTeX file.bib, using the author and date fields of each entry. 
# The format of the generated keys is
#   AuthorAuthor:YYYY:XXX
# where Author stands for an author's last name(s) and YYYY stands for the year
# from the date field. The XXX marks the cite key as preliminary.
# The file.bib, with the keys replaced by the generated keys, is dumped to 
# stdout.

# Define the person(s) responsible for maintenance
maintainers = ('Andreas Naumann, Roland Herzog')

# Resolve the dependencies
try:
    import pybtex.database as db
except ImportError:
    print('Please install pybtex using\n  pip3 install pybtex\n')
    raise

# Resolve the dependencies
import sys
import argparse
import os.path

# Define some examples for the help text
epilog = r"""

Examples:
    {scriptName} numapde.bib 
    {scriptName} numapde.bib | sponge numapde.bib
    
Maintainers: {maintainers}""".format(scriptName = sys.argv[0], maintainers = maintainers)

# Provide the command line arguments to the parser
parser = argparse.ArgumentParser(description = 'This script generates preliminary cite keys for the given BibLaTeX file, according to the numapde cite key standard. The processed file (with previous cite keys replaced) is written to stdout. Error messages are written to stderr and the exists with non zero exit code.', epilog =  epilog , formatter_class = argparse.RawTextHelpFormatter)
parser.add_argument('bibfile', metavar = 'bibfile', help = 'The BibLaTeX file to be processed, where the special name - represents the standard input.', nargs = '?', default = '-')
args = parser.parse_args()

# Read the contents of the BibLaTeX file into a dictionary (using pybtex)
if args.bibfile == "-":
    fileAsStr = sys.stdin.read()
    bibData   = db.parse_string(fileAsStr, bib_format="bibtex")
    printRepl = False # do not print the association from old to new on the terminal when reading the input from the terminal
else:
    fileAsStr = None
    if os.path.getsize(args.bibfile) == 0:
        print('The given file {} is empty. That looks like an error.'.format(args.bibfile), file=sys.stderr)
        sys.exit(1)
    bibData   = db.parse_file(args.bibfile)
    printRepl = True

# Define all replacements 
# Replace the {} and apostrophes from some encodings
# This list will be expanded on an on-demand basis
replList = {u'{':'', u'}':'', u"'":''} 
# Replace hyphens
replList.update({ u'-':''}) 
# Replace German umlauts and ß
replList.update({ u'ü':'ue', u'Ü':'Ue', u'ä':'ae', u'Ä':'Ae', u'ö':'oe', u'Ö':'Oe', u'ß':'ss'}) 
# Replace Polish letters
replList.update({ u'Ł':'L', u'ł':'l'}) 
# Replace Danish and Norwegian letters
replList.update({u'Æ':'Ae', u'Ø':'O', u'Å':'Aa', u'æ':'ae', u'ø':'o', u'å':'a'}) 
# Replace French accented letters
replList.update({u'à':'a', u'é':'e', u'è':'e', u'ô':'o', u'ë':'e'}) 
# Replace more letters
replList.update({u'-':'', u'ı̀':'i', u'ñ':'n', u'á':'a', u'ú':'u', u'ç':'c', u'ã':'a'}) 
# Replace more letters
replList.update({u'ş':'s', u'ó':'o', u'č':'c', u'ı́':'i', u'ž':'z', u'í':'i', u'ţ':'t', u'ř':'r', u'ı̂':'i', u'ć':'c', u'ě':'e'})
# Replace more letters
replList.update({u'ḡ':'g', u'ń':'n', u'ğ':'g', u'ǧ':'g', u'Ō':'O', u'ō':'o', u'Š':'S', u'š':'s', u'Ž':'Z'})
# Replace more letters
replList.update({u'ý':'y', u'ı̆':'i', u'ů':'u', u'ă':'a', u'Jr.':''})

sys.tracebacklimit = None
class MissingField(Exception):
    """ Explains missing bibtex fields"""
    def __init__(self, expl):
        self.expl = expl
        self.message = None

    def setKey(self, key):
        self.message = '{}\nThe malformed entry has key {}'.format(self.expl, key)
    
    def __str__(self):
        return self.message

def createKey(entry, existingKeys, rev = 'XXA'):
    r""" creates a key of the form LastNames:Year:XX[A-Z] where LastNames are the transcribed
    and capitalized last names of the authors and year is the publication year. The suffix 
    XX[A-Z] is a placeholder for the disambiguation number, which is going to be set elsewhere,
    see numapde-finalize_citekeys.sh.
    The last digit in the suffix is in the range A-Z. That allows multiple to generate keys for 
    multiple publications of the same author(s) in one year.
    """
    # Get the authors' last names; if authors field is empty, try editors instead
    try:
        authors = entry.persons['AUTHOR']
    except KeyError:
        try:
            authors = entry.persons['EDITOR']
        except KeyError:
            raise MissingField('ERROR: The author and the editor field are missing.')

    # Transform the authors' last names by replacing non-ASCII characters and 
    # capitalizing each last name (but leaving upper case letters as they are, in order
    # to handle cases like d'Halluin -> DHalluin; capitalize() does not do this, so we define our own
    # cap function
    def cap(word):
        if not word:
            return ""
        else:
            return word[0].upper() + word[1:]
    transNames = []
    for a in authors:
        for n in a.prelast_names:
            n = cap(n)
            for src, dest in replList.items():
                n = n.replace(src,dest)
            transNames.append(cap(n))
        for n in a.last_names:
            n = cap(n)
            for src, dest in replList.items():
                n = n.replace(src,dest)
            transNames.append(cap(n))
    names = "".join(transNames) 

    # Split the date into year-month
    try:
        date = entry.fields['DATE']
        date = date.split('-')
        year = date[0] 
    except KeyError:
        raise MissingField('ERROR: the DATE field is missing.')
        

    # TODO: check date validity 
    key  = "{}:{}:{}".format(names, year, rev)
    # Check whether the key is already in use
    while key in existingKeys:
        if rev[-1] == 'Z':
            raise RuntimeError(f'We have reached the last revision digit Z with the key {key}. Please open an issue.')
        revList = list(rev)
        revList[-1] = chr(ord(revList[-1])+1)
        rev = ''.join(revList)
        key  = "{}:{}:{}".format(names, year, rev)

    try:
        key.encode('ascii')
    except UnicodeEncodeError:
        print('There seems to be a non-ASCII character in the generated key {}.\nUsing ASCII-encoding with name leads to {}.\nThe original key was {}\n'.format(key, key.encode('ascii', 'namereplace'), entry.key), file = sys.stderr)
    return key
    # return key.replace('{','').replace('}','').encode('ascii','replace')
    # return str(key.replace('{','').replace('}','').encode('ascii','namereplace'))

# print("{} got key: {}".format(testEntry.key, createKey(testEntry)))
oldToNew = {}
missingFields = []
newKeys = set()
for key in bibData.entries:
    entry = bibData.entries[key]
    try:
        newKey = createKey(entry, newKeys)
        oldToNew[key] = newKey
        newKeys.add(newKey)
        if printRepl:
            print("The original key {} is being replaced with the temporary key: {}".format(key, oldToNew[key]), file = sys.stderr)
    except MissingField as mf:
        mf.setKey(key)
        missingFields.append(mf)
        
    except KeyError as err:
        print("Did not find the key {} for bibtex key {}".format(str(err), key), file = sys.stderr)

# Overwrite the old keys with the newly generated ones,
# using a simple text replacement instead of the pybtex write
if fileAsStr is None:
    fileAsStr = open(args.bibfile, 'r').read()
for old,new in oldToNew.items():
    fileAsStr = fileAsStr.replace(old, new, 1)

print(fileAsStr)
if len(missingFields) > 0:
    for mf in missingFields:
        print(mf, file = sys.stderr)
    sys.exit(1)


==> numapde-bibliography/bin/numapde-get-bib.sh <==
#!/bin/bash
# This script queries various data bases for a publication 
# and retrieves a bibtex file with the result(s).
# Optionally, the result(s) are merged into an existing .bib file 
# (avoiding duplicates) and new bibtex keys are generated.

# The query logic is as follows.
# If an arXiv identifier is given, arXiv is queried.
# If a DOI is given, https://doi.org is queried.
# Otherwise, MathSciNet is queried.

# Define the usage function
function usage() {
	echo "Usage: $(basename $0) [--help] [QUERY] [OPTIONS]"
	echo
	echo "will query a number of publication databases"
	echo "and return the result(s) to stdout in bibtex format."
	echo "Optionally, the result(s) are merged into an existing .bib file"
	echo "(avoiding duplicates) and new bibtex keys are generated."
	echo 
	echo "QUERY can be"
	echo "  an arXiv identifier"
	echo "  a DOI"
	echo "  -a, --author" 
	echo "  -j, --journal"
  echo "  -m, --MR"
	echo "  -s, --series"
	echo "  -t, --title" 
	echo "  -y, --year"
	echo
	echo "OPTIONS can be"
	echo "  --raw             does not format the result"
	echo "  --edit            passes the results to \$EDITOR (in your case: $EDITOR)"
	echo "  --merge file.bib  merges the results (dropping duplicates) into file.bib"
	echo "  --update file.bib merges the results (updating duplicates) into file.bib"
	echo
	echo "Examples:"
	echo "  $(basename $0) --author herzog"
	echo "  $(basename $0) -a herzog -t \"superlinear+convergence\""
	echo "  $(basename $0) 1709.01343"
	echo "  $(basename $0) 10.1007/s10851-018-0840-y"
	echo 
}

# Set debugging flag
_DEBUG=false

# Declare intelligent debug function
# from http://www.cyberciti.biz/tips/debugging-shell-script.html
function DEBUG()
{
 [ "$_DEBUG" = "true" ] && $@
}

# Issue help message if necessary
if [ $# = 0 ]; then
	usage
	exit 1
fi

# Set the default options
RAW=
EDIT=0
MERGEFILE=

# Parse the command line arguments
# https://medium.com/@Drew_Stokes/bash-argument-parsing-54f3b81a6a8f
# https://www.assertnotmagic.com/2019/03/08/bash-advanced-arguments/
declare -a MSCARGS
declare -a ARXIVS
declare -a DOIS
while (( "$#" )); do
	case "$1" in
		--help)
			usage
			exit 1
			;;

		--raw)
			RAW="--raw"
			shift
			;;

		--edit)
			EDIT=1
			shift
			;;

		--merge)
			if [ -z "$MERGEFILE" ]; then
				MERGEFILE="$2"
				MERGESWITCH=
			else
				echo "Use only one of --merge or --update."
				echo "Exiting."
				exit 1
			fi
			shift
			shift
			;;
		
		--update)
			if [ -z "$MERGEFILE" ]; then
				MERGEFILE="$2"
				MERGESWITCH="--update"
			else
				echo "Use only one of --merge or --update."
				echo "Exiting."
				exit 1
			fi
			shift
			shift
			;;
		
		-*)
			# Record the argument for later use in querying MathSciNet
			MSCARGS[${#MSCARGS[@]}]="$1"
			MSCARGS[${#MSCARGS[@]}]="$2"
			shift
			shift
			;;

		*)
			# An argument starting with anything but '-' should represent 
			# either an arXiv identifier or a DOI
			# These will be recorded for now
			if $(echo "$1" | egrep -q '10[.][0-9]{4,9}/[-._;()/:a-zA-Z0-9]+'); then
				DOIS[${#DOIS[@]}]="$1"
				DEBUG echo "DOI found: $1"
			elif $(echo "$1" | egrep -q '([0-9]{4}\.[0-9]{4,}([v][0-9]*)?|[a-z]{1,}/[0-9]{7})'); then
				ARXIVS[${#ARXIVS[@]}]="$1"
				DEBUG echo "arXiv identifier found: $1"
			else
				echo "Argument $1 not recognized"
				exit 1
			fi
			shift

	esac
done

DEBUG echo
DEBUG echo "raw flag: $RAW"
DEBUG echo "file into which results are to be merged: $MERGEFILE"
DEBUG echo
DEBUG echo "arXiv identifiers found: ${ARXIVS[@]}"
DEBUG echo "DOIs found: ${DOIS[@]}"
DEBUG echo "MSCARGS found: ${MSCARGS[@]}"
DEBUG echo

# Create a temporary file to store the combined output of all queries
OUTFILE=$(mktemp).bib

# Process all arXiv identifiers
for ARXIV in "${ARXIVS[@]}"; do
	DEBUG echo numapde-query-arxiv.sh "$RAW $ARXIV" 
	numapde-query-arxiv.sh "$RAW $ARXIV" >> "$OUTFILE"
done

# Process all DOIs
for DOI in "${DOIS[@]}"; do
	DEBUG echo numapde-query-doi.sh "$RAW $DOI" 
	numapde-query-doi.sh "$RAW $DOI" >> "$OUTFILE"
done

# Process all MathSciNet queries
if [ ${#MSCARGS[@]} -gt 0 ]; then
	DEBUG echo numapde-query-mathscinet.sh "$RAW ${MSCARGS[@]}"
	numapde-query-mathscinet.sh "${MSCARGS[@]}" >> "$OUTFILE"
fi

# Canonicalize the combined output 
numapde-canonicalize-bibliography.sh "$OUTFILE" | sponge "$OUTFILE"

# Since biber does not do a graceful exit in case of errors 
# (e.g., due to an empty input fule) and dumps errors to stdout, 
# we have to check the output now
if $(grep -q '^ERROR' "$OUTFILE"); then
	exit 1
fi

# Generate preliminary cite keys
numapde-generate-citekeys.py "$OUTFILE" | sponge "$OUTFILE"

# If desired, invoke an editor on the results
if [ "$EDIT" -eq "1" ]; then
	if [ -z "$EDITOR" ]; then
		>&2 echo "Your EDITOR environment variable is empty. Consider setting it."
		EDITOR="$(command -v nano)"
		>&2 echo "For now, we will use $EDITOR."
	fi
	$EDITOR "$OUTFILE"
fi

# Dump the result and exit (unless they are to be merged)
if [ -z "$MERGEFILE" ]; then
	cat "$OUTFILE"
	exit 0
fi

# Merge the results into the file specified
>&2 echo "Merging results into $MERGEFILE"

# Make sure the file to be merged into exists
touch "$MERGEFILE"

# Prepare the merged (or updated) file
numapde-merge-bibliography.py $MERGESWITCH "$OUTFILE" "$MERGEFILE"

# Finalize the cite keys
numapde-finalize-keys.sh "$MERGEFILE" | sponge "$MERGEFILE"



==> numapde-bibliography/bin/numapde-merge-bibliography.py <==
#!/usr/bin/env python3
# vim:set et sw=2 ts=2:

# Merge new bibliography entries into an existing .bib file. Two entries are considered duplicates if
# any of the following is true:
# * they share the same DOI
# * they share the same EPRINT identifier

maintainers = ('Andreas Naumann, Roland Herzog')

# Resolve the dependencies
try:
  import pybtex.database as db
except ImportError:
  print('Please install pybtex using\n  pip3 install pybtex\n')
  raise

# Resolve the dependencies
import sys, os
import argparse
import re
from subprocess import run, PIPE

# Define some examples for the help text
epilog = r"""

Examples:
    {scriptName} new.bib old.bib 
    
Maintainers: {maintainers}""".format(scriptName = sys.argv[0], maintainers = maintainers)

# use the canonicalize script from the same folder as the merge script
myDir = os.path.abspath(os.path.dirname(__file__))
canonicalize = os.path.join(myDir, 'numapde-canonicalize-bibliography.sh')

# Provide the command line arguments to the parser
parser = argparse.ArgumentParser(description = 'This script merges a Bib(La)TeX library (new.bib) into another one (old.bib).\nBy default,  into old.bib, dropping (and reporting) duplicate entries.', epilog = epilog , formatter_class = argparse.RawTextHelpFormatter)
parser.add_argument('new', metavar = 'new', help = 'the new.bib file containing new entries')
parser.add_argument('old', metavar = 'old', help = 'the old.bib file into which new.bib will be merged')
parser.add_argument('--update', dest='update', default = False, action='store_true', help = 'update existing entries and add new entries')
args = parser.parse_args()

# Parse the old and new .bib files
if args.update:
  oldAsString = open(args.old, 'r').read()
  oldData = db.parse_string(oldAsString, 'bibtex')
  oldAsString = oldAsString.splitlines()
else:
  oldAsString = None
  oldData = db.parse_file(args.old)
newData = db.parse_file(args.new)

# store the new DOI and EPRINT values (in general there are fewer new than old entries)
newDOIs = {}
newEPRINTS = {}
newKeys = set()
for newKey in newData.entries:
  entry = newData.entries[newKey]
  newKeys.add(newKey)
  curDOI = entry.fields.get('DOI')
  curEPRINT = entry.fields.get('EPRINT')
  if curDOI:
    newDOIs[curDOI.upper()] = newKey
  if curEPRINT:
    newEPRINTS[curEPRINT] = newKey

duplicates = set()
# Check the old library fields against the new ones
for oldKey in oldData.entries:
  entry = oldData.entries[oldKey]
  curDOI = entry.fields.get('DOI', None)
  if curDOI:
    curDOI = curDOI.upper()
  curEPRINT = entry.fields.get('EPRINT', None)
  removeFromNew = set()
  if(curDOI in newDOIs):
    duplicates.add((newDOIs[curDOI],'DOI', oldKey))
    removeFromNew.add(newDOIs[curDOI])
    del newDOIs[curDOI]
  if(curEPRINT in newEPRINTS):
    duplicates.add((newEPRINTS[curEPRINT], 'EPRINT', oldKey))
    removeFromNew.add(newEPRINTS[curEPRINT])
    del newEPRINTS[curEPRINT]
  for r in removeFromNew:
    # Remove the key if it already exists (we may have double matches, e.g., DOI and arXiv)
    if r in newKeys:
      newKeys.remove(r)

newDB = db.BibliographyData()
for newKey in newKeys:
  print('Adding the new entry {}'.format(newKey))
  newDB.add_entry(newKey, newData.entries[newKey])

if args.update:
  updatedOldKeys = set()
  for newKey in duplicates:
    newBibKey = newKey[0].split(':')[0]
    oldBibKey = newKey[2].split(':')[0]
    if newBibKey != oldBibKey:
      print('the updated entry {} (with {} value as existing key {}) was discarded due to different authors and changed bibkey from {} to {}'.format(*newKey, oldBibKey, newBibKey))
      continue
    updatedEntry = oldData.entries[newKey[2]]
    updatedEntry.fields.update(newData.entries[newKey[0]].fields)
    updatedOldKeys.add(newKey[2])
    print('updated the entry {}'.format(newKey))
  # pybtex writes the bibtex file in a different style. Rewriting the whole file would therefore change too much.
  # Instead we collect the lines with the updated entries and rewrite only the updated entries
  keyReg = re.compile('^@.*{(.*),')
  endReg = re.compile('^}')
  updatedLines = []
  findKey = True # flag the mode (findKey vs findEnd)
  for lineNr, line in enumerate(oldAsString):
    if findKey:
      m = keyReg.match(line)
      if m and m.group(1) in updatedOldKeys:
        findKey = False
        begLine = lineNr
        begKey  = m.group(1)
    else:
      m = endReg.match(line)
      if m:
        updatedLines.append((begKey, begLine, lineNr))
        findKey = True
        begLine = None
        begKey  = None
  # sort by begLine
  updatedLines = sorted(updatedLines, key= lambda value: value[1])
  # due to the update, we have to rewrite the whole file. 
  with open(args.old, 'w') as oldFile:
    # construct the blocks
    blockBeg = 0
    for ignoreBlock in updatedLines:
      # write the non-changed part
      blockEnd = ignoreBlock[1]
      block = '\n'.join(oldAsString[blockBeg:blockEnd])
      oldFile.write(block)
      # generate a small bibliography with the updated entry
      # then canonicalize the updated entry and write the new string
      subLib = db.BibliographyData({ignoreBlock[0] : oldData.entries[ignoreBlock[0]]})
      canonicalizeReturn = run([canonicalize], input=subLib.to_string('bibtex'), stdout=PIPE, universal_newlines=True)
      oldFile.write(canonicalizeReturn.stdout)
      blockBeg = ignoreBlock[2] + 1
    block = '\n'.join(oldAsString[blockBeg:len(oldAsString)])
    # git does not like a missing newline.. so append it
    oldFile.write(block + '\n')
else:
  for newKey in duplicates:
    print('Discarding the new entry {} (same {} value as existing key {})'.format(*newKey))

# pybtex has a very different style, so appending the new keys changes less in the old file
# we already call canonicalize on the updated entries. so we can also do that with the new ones.
# canonicalize does not like empty libraries
if len(newDB.entries) > 0:
  with open(args.old, 'a') as oldFile:
    canonicalizeReturn = run([canonicalize], input=newDB.to_string('bibtex'), stdout=PIPE, universal_newlines=True)
    oldFile.write(canonicalizeReturn.stdout)



==> numapde-bibliography/bin/numapde-prepare-bibtex-file.sh <==
#!/bin/bash
# This script prepares a legacy BibTeX file from one or several BibLaTeX 
# sources. In particular, it
# * converts UTF8 characters into their LaTeX transcriptions
# * converts entry types such as @THESIS into BibTeX compatible types
# This script can operate 
# * in a document oriented mode, where the bibliography is drawn from a 
#   document's .bcf file (using the data source(s) declared there)
# * in a database oriented mode, where an entire .bib file is 
#   converted.

# Define the usage function
function usage() {
	echo "Usage: $(basename $0) [--help] [OPTIONS] source.{bcf,bib}"
	echo
	echo "In document oriented mode, this script converts the references contained"
	echo "in source.bcf (using the data sources described therein) into a BibTeX"
	echo "compatible output on stdout."
	echo "In database oriented mode, this script converts source.bib into the BibTeX"
	echo "compatible output on stdout."
	echo 
	echo "OPTIONS can be"
	echo "  --keeputf8       do not transcode to BibTeX charset"
	echo "  --noprotect      do not protect upper case characters"
	echo "  --@online        transcribe @ONLINE entries into @TECHREPORT"
	echo "  --arxiv          transcribe EPRINTTYPE = {arXiv} field into"
	echo "                   TYPE or NOTE fields"
	echo "  --hal            transcribe EPRINTTYPE = {HAL} field into"
	echo "                   TYPE or NOTE fields"
	echo "  --urn            transcribe EPRINTTYPE = {urn} field into"
	echo "                   NOTE field"
	echo
	echo "Examples:"
	echo "  $(basename $0) --arxiv manuscript-numapde-preprint.bcf"
	echo "  $(basename $0) --@online --arxiv numapde-local.bib"
	echo 
}

# Define a version comparison function
# https://unix.stackexchange.com/questions/285924/how-to-compare-a-programs-version-in-a-shell-script
function version_greater_equal() { 
	SMALLEROFTWO=$(printf '%s\n%s\n' "$1" "$2" | sort -V | head -n 1)
	[[ "$SMALLEROFTWO" =~ $2 ]]
}

# Set debugging flag
_DEBUG=false

# Set the default options
TOBIBTEXCHARSET=true
PROTECTUPPERCASE=true
TRANSCRIBEONLINE=false
TRANSCRIBEARXIV=false
TRANSCRIBEHAL=false
TRANSCRIBEURN=false
TRANSCRIBEMASTERTHESIS=false

# Declare intelligent debug function
# from http://www.cyberciti.biz/tips/debugging-shell-script.html
function DEBUG()
{
 [ "$_DEBUG" = "true" ] && $@
}

# Parse the command line arguments
# https://medium.com/@Drew_Stokes/bash-argument-parsing-54f3b81a6a8f
# https://www.assertnotmagic.com/2019/03/08/bash-advanced-arguments/
while (( "$#" )); do
	case "$1" in
		--keeputf8)
			TOBIBTEXCHARSET=false
			shift
			;;

		--noprotect)
			PROTECTUPPERCASE=false
			shift
			;;
		
		--@online)
			TRANSCRIBEONLINE=true
			shift
			;;
		
		--@masterSthesis)
			TRANSCRIBEMASTERTHESIS=true
			shift
			;;
		
		--arxiv)
			TRANSCRIBEARXIV=true
			shift
			;;
		
		--hal)
			TRANSCRIBEHAL=true
			shift
			;;
		
		--urn)
			TRANSCRIBEURN=true
			shift
			;;
		
		--help|-*)
			usage
			exit 1
			;;

		*)
			# An argument starting with anything but '-' represents the source file.
			# Only one such argument can be given.
			if [ -z "${INFILE+x}" ]; then
				INFILE="$1"
				DEBUG >&2 echo "Reading from $INFILE"
				shift
			else
				usage
				exit 1
			fi
			;;
	esac
done

# If no source is specified, print help and exit
if [ -z "$INFILE" ]; then
	usage
	exit 1
fi

# Make sure the input file exists and is readable
if [[ ! -r "$INFILE" ]]; then
	>&2 echo "Input file $INFILE not found."
	exit 1
fi

# Determine whether we are in document or database oriented mode
DEBUG >&2 echo "Input file type: ${INFILE#*.}"
if [ ${INFILE#*.} = "bcf" ]; then
	MODE=document
elif [ ${INFILE#*.} = "bib" ]; then
	MODE=database
else
	>&2 echo "source must be either a .bcf or a .bib file."
	exit 1
fi

# Create a temporary file to store the output .bib file
OUTFILE=$(mktemp).bib
DEBUG >&2 echo "Temporary file $OUTFILE"


# Due to a bug in biber, we need version 2.10 or later for document mode
if [ "$MODE" = "document" ]; then
	BIBERVERSION=$(biber --version | cut -f2 -d: | tr -d '[:space:]')
	version_greater_equal "$BIBERVERSION" "2.10"
	STATUS=$?
	if ! $(exit $STATUS); then
		>&2 echo "In document mode, biber version must be at least 2.10 but yours is only $BIBERVERSION."
		exit 1
	fi
fi

# Are we going to convert to LaTeX charset?
BBLSAFECHARS=
if [ "$TOBIBTEXCHARSET" = "true" ]; then
	BBLSAFECHARS="--bblsafechars"
fi

# Use biber to prepare an initial output .bib file, possibly with UTF8 characters 
# replaced by their LaTeX equivalents
if [ "$MODE" = "document" ]; then
	biber --quiet        $BBLSAFECHARS --output-format=bibtex --output-file="$OUTFILE" "$INFILE"
else
	biber --quiet --tool $BBLSAFECHARS --output-format=bibtex --output-file="$OUTFILE" "$INFILE"
fi


# Are we going to convert to LaTeX charset?
if [ "$PROTECTUPPERCASE" = "true" ]; then

	# In all TITLE, BOOKTITLE fields, protect all consecutive chains of uppercase letters by braces 
	for FIELD in TITLE BOOKTITLE; do 
		SEDARGS=()
		for LINENUMBER in $(grep -n ' '"$FIELD"' = {' "$OUTFILE" | cut -f1 -d:); do
			SEDARGS+=" -e ${LINENUMBER}s/\([A-Z]\+\)/{\1}/2g"
		done
		if test ${#SEDARGS[@]} -gt 0; then
			DEBUG >&2 echo "sed -i ${SEDARGS[@]} $OUTFILE"
			sed -i ${SEDARGS[@]} "$OUTFILE"
		fi
	done

fi


# Convert all DATE to YEAR fields, preserving the first four digits of the actual date
sed -i 's/DATE\( = {[0-9]\{,4\}\).*$/YEAR\1},/' "$OUTFILE"

# Replace all LOCATION by ADDRESS fields
sed -i 's/LOCATION =/ADDRESS =/' "$OUTFILE"

# Replace all JOURNALTITLE by JOURNAL fields
sed -i 's/JOURNALTITLE =/JOURNAL =/' "$OUTFILE"

# Replace all @REPORT by @TECHREPORT entries
sed -i 's/@REPORT/@TECHREPORT/' "$OUTFILE"
sed -i 's/{techreport}/{Technical report}/' "$OUTFILE"

# Replace all @COLLECTION by @BOOK entries
sed -i 's/@COLLECTION/@BOOK/' "$OUTFILE"

# Convert @THESIS with TYPE = "Bachelor thesis" to @MASTERTHESIS, and keep the TYPE
# Replace INSTITUTION by SCHOOL
awk 'BEGIN { RS = "\n\n+" } 
{ 
	if ($0 ~ /^@THESIS.*TYPE = {Bachelor thesis}/) { 
		sub(/INSTITUTION =/, "SCHOOL =", $0)
		sub(/@THESIS/, "@MASTERTHESIS", $0)
		sub(/TYPE = {Bachelor thesis}/, "TYPE = {{B}achelor thesis}", $0);
	}
	print $0 "\n"
}' "$OUTFILE" | sponge "$OUTFILE"

# Convert @THESIS with TYPE = "mathesis" to @MASTERTHESIS, and modify the TYPE
awk 'BEGIN { RS = "\n\n+" } 
{ 
	if ($0 ~ /^@THESIS.*TYPE = {mathesis}/) { 
		sub(/INSTITUTION =/, "SCHOOL =", $0)
		sub(/@THESIS/, "@MASTERTHESIS", $0)
		sub(/TYPE = {mathesis}/, "TYPE = {{M}aster thesis}", $0);
	}
	print $0 "\n"
}' "$OUTFILE" | sponge "$OUTFILE"


# Convert @THESIS with TYPE = "phdthesis" to @MASTERTHESIS, and modify the TYPE
awk 'BEGIN { RS = "\n\n+" } 
{ 
	if ($0 ~ /^@THESIS.*TYPE = {phdthesis}/) { 
		sub(/INSTITUTION =/, "SCHOOL =", $0)
		sub(/@THESIS/, "@PHDTHESIS", $0)
		sub(/TYPE = {phdthesis}/, "TYPE = {{P}h.{D}. thesis}", $0);
	}
	print $0 "\n"
}' "$OUTFILE" | sponge "$OUTFILE"

# Convert @THESIS with TYPE = "Habilitation thesis" to @PHDTHESIS, and keep the TYPE
awk 'BEGIN { RS = "\n\n+" } 
{ 
	if ($0 ~ /^@THESIS.*TYPE = {Habilitation thesis}/) { 
		sub(/INSTITUTION =/, "SCHOOL =", $0)
		sub(/@THESIS/, "@PHDTHESIS", $0)
		sub(/TYPE = {Habilitation thesis}/, "TYPE = {{H}abilitation thesis}", $0);
	}
	print $0 "\n"
}' "$OUTFILE" | sponge "$OUTFILE"


# Are we going to transcribe @ONLINE into @TECHREPORT entries?
if [ "$TRANSCRIBEONLINE" = "true" ]; then

	# Convert all @ONLINE into @TECHREPORT
	sed -i 's/@ONLINE/@TECHREPORT/' "$OUTFILE"

fi

# Are we going to transcribe @MASTERTHESIS into @MASTERSTHESIS entries?
if [ "$TRANSCRIBEMASTERTHESIS" = "true" ]; then

	# Convert all @MASTERTHESIS into @MASTERSTHESIS
	sed -i 's/@MASTERTHESIS/@MASTERSTHESIS/' "$OUTFILE"

fi

# Are we going to transcribe EPRINTTTYPE = {arXiv} entries?
if [ "$TRANSCRIBEARXIV" = "true" ]; then
	
	# In @TECHREPORT, generate a TYPE field from EPRINT field 
	# In all other entry types (for example, @ARTICLE), generate a NOTE field from EPRINT field 
	# Leave EPRINTTYPE in since it does no harm
	awk 'BEGIN { RS = "\n\n+" } 
	{ 
		if ($0 ~ /^@TECHREPORT{.*EPRINTTYPE = {ar[xX]iv}/) { $0 = gensub(/EPRINT = {([^}]+)},/, "TYPE = {{arXiv}: \\\\href{https://arxiv.org/abs/\\1}{\\1}},", 1, $0) } 
		else if ($0 ~ /EPRINTTYPE = {ar[xX]iv}/) { $0 = gensub(/EPRINT = {([^}]+)},/, "NOTE = {{arXiv}: \\\\href{https://arxiv.org/abs/\\1}{\\1}},", 1, $0) } 
		print $0 "\n" 
	}' "$OUTFILE" | sponge "$OUTFILE"

fi

# Are we going to transcribe EPRINTTTYPE = {HAL} entries?
if [ "$TRANSCRIBEHAL" = "true" ]; then
	
	# In @TECHREPORT, generate a TYPE field from EPRINT field 
	# In all other entry types (for example, @ARTICLE), generate a NOTE field from EPRINT field 
	# Leave EPRINTTYPE in since it does no harm
	awk 'BEGIN { RS = "\n\n+" } 
	{ 
		if ($0 ~ /^@TECHREPORT{.*EPRINTTYPE = {HAL}/) { $0 = gensub(/EPRINT = {([^}]+)},/, "TYPE = {{HAL}: \\\\href{https://hal.archives-ouvertes.fr/\\1}{\\1}},", 1, $0) } 
		else if ($0 ~ /EPRINTTYPE = {HAL}/) { $0 = gensub(/EPRINT = {([^}]+)},/, "NOTE = {{HAL}: \\\\href{https://hal.archives-ouvertes.fr/\\1}{\\1}},", 1, $0) } 
		print $0 "\n" 
	}' "$OUTFILE" | sponge "$OUTFILE"

fi

# Are we going to transcribe EPRINTTTYPE = {urn} entries?
if [ "$TRANSCRIBEURN" = "true" ]; then
	
	# In all entry types, generate a NOTE field from EPRINT field 
	# Leave EPRINTTYPE in since it does no harm
	awk 'BEGIN { RS = "\n\n+" } 
	{ 
		if ($0 ~ /EPRINTTYPE = {urn}/) { $0 = gensub(/EPRINT = {([^}]+)},/, "NOTE = {{URN}: \\\\href{https://www.nbn-resolving.de/\\1}{\\\\nolinkurl{\\1}}},", 1, $0) } 
		print $0 "\n" 
	}' "$OUTFILE" | sponge "$OUTFILE"

fi


# Eventually, dump the output to stdout
cat "$OUTFILE"


==> numapde-bibliography/bin/numapde-query-arxiv.sh <==
#!/bin/bash
# This script queries https://arxiv2bibtex.org about the arXiv identifier
# given and retrieves a bibtex file with the result.

# Define the usage function
function usage() {
	echo "Usage: $(basename $0) [--help] [OPTIONS] [--help] arXiv"
	echo
	echo "will query https://arxiv2bibtex.org about the arXiv identified"
	echo "and return the result to stdout in bibtex format."
	echo 
	echo "OPTIONS can be"
	echo "  --raw     does not format the result"
	echo
	echo "Examples:"
	echo "  $(basename $0) 1701.06092"
	echo "  $(basename $0) 1701.06092v1"
	echo "  $(basename $0) https://arxiv.org/abs/1701.06092v1"
	echo "  $(basename $0) math/0602029"
	echo "  $(basename $0) https://arxiv.org/abs/math/0602029"
	echo "  echo 1701.06092 | $(basename $0)"
	echo 
}

# Set debugging flag
_DEBUG=false

# Declare intelligent debug function
# from http://www.cyberciti.biz/tips/debugging-shell-script.html
function DEBUG()
{
 [ "$_DEBUG" = "true" ] && $@
}

# Set the default options
RAW=false

# Parse the command line arguments
# https://medium.com/@Drew_Stokes/bash-argument-parsing-54f3b81a6a8f
# https://www.assertnotmagic.com/2019/03/08/bash-advanced-arguments/
while (( "$#" )); do
	case "$1" in
		--raw)
			RAW=true
			shift
			;;
		
		--help|-*)
			usage
			exit 1
			;;
		
		*)
			# An argument starting with anything but '-' represents a ARXIV.
			# Only one such argument can be given.
			if [ -z "${ARXIV+x}" ]; then
				ARXIV=$1
				DEBUG echo "$ARXIV"
				shift
			else
				usage
				exit 1
			fi
			;;

	esac
done

# Make sure we have an arXiv identifier, either from the command line, or from stdin
if [ -t 0 ]; then
	if [ -z "$ARXIV" ]; then
		usage
		exit 1
	fi
else
	ARXIV=$(cat -)
fi

# Extract the arXiv identifier (e.g., in case given in the form https://arxiv.org/abs/1701.06092v1)
ARXIVPARSED=$(echo "$ARXIV" | egrep '([0-9]{4}\.[0-9]{4,}([v][0-9]*)?|[a-z]{1,}/[0-9]{7})$' -o)
DEBUG echo "$ARXIV"
DEBUG echo "$ARXIVPARSED"
if [ -z "$ARXIVPARSED" ]; then
	echo "$ARXIV does not appear to be a valid arXiv identifier."
	exit 1
fi

# Make sure wget is available
if [ ! -x "$(command -v wget)" ]; then
	echo "$0 depends on wget, which does not seem to be available on your system."
	echo "Please install wget."
	exit 1
fi

# Retrieve the bibtex file
# For some reason, xmllint gobbles utf8 characters into html encoding, e.g., 
# 'José Vidal Núñez' becomes 'Jos&#xE9; Vidal N&#xFA;&#xF1;ez', so we have to recode to utf8 again
URL="https://arxiv2bibtex.org/?q=$ARXIVPARSED&format=biblatex"
BIBTEX=$(wget -O - "$URL" -q | xmllint --xpath '//div[@id="biblatex"]/textarea/text()' - | recode html..utf8)

# Dump the result
if [ "$RAW" = "true" ]; then
	echo "$BIBTEX"
else
	echo "$BIBTEX" 
fi



==> numapde-bibliography/bin/numapde-query-doi.sh <==
#!/bin/bash
# This script queries https://doi.org about the single DOI given
# and retrieves a bibtex file with the result.
# TODO: 
# * Using the CrossRef API, much more detailed queries could be issued

# Define the usage function
function usage() {
	echo "Usage: $(basename $0) [--help] [OPTIONS] DOI"
	echo
	echo "will query https://doi.org about the single DOI and return"
	echo "the result to stdout in bibtex format."
	echo 
	echo "OPTIONS can be"
	echo "  --raw     does not format the result"
	echo
	echo "Examples:"
	echo "  $(basename $0) 10.1002/gamm.201010013"
	echo "  $(basename $0) https://doi.org/10.1002/gamm.201010013"
	echo "  echo 10.1002/gamm.201010013 | $(basename $0)"
	echo 
}

# Set debugging flag
_DEBUG=false

# Declare intelligent debug function
# from http://www.cyberciti.biz/tips/debugging-shell-script.html
function DEBUG()
{
 [ "$_DEBUG" = "true" ] && $@
}

# Set the default options
RAW=false

# Parse the command line arguments
# https://medium.com/@Drew_Stokes/bash-argument-parsing-54f3b81a6a8f
# https://www.assertnotmagic.com/2019/03/08/bash-advanced-arguments/
while (( "$#" )); do
	case "$1" in
		--raw)
			RAW=true
			shift
			;;
		
		--help|-*)
			usage
			exit 1
			;;
		
		*)
			# An argument starting with anything but '-' represents a DOI.
			# Only one such argument can be given.
			if [ -z "${DOI+x}" ]; then
				DOI="$1"
				DEBUG echo $DOI
				shift
			else
				usage
				exit 1
			fi
			;;

	esac
done

# Make sure we have a DOI, either from the command line, or from stdin
if [ -t 0 ]; then
	if [ -z "$DOI" ]; then
		usage
		exit 1
	fi
else
	DOI=$(cat -)
fi

# Extract the DOI (e.g., in case given in the form https://doi.org/10.1002/gamm.201010013)
# https://www.crossref.org/blog/dois-and-matching-regular-expressions/
DOIPARSED=$(echo "$DOI" | egrep '10[.][0-9]{4,9}/[-._;()/:a-zA-Z0-9]+' -o)
DEBUG echo "$DOI"
DEBUG echo "$DOIPARSED"
if [ -z "$DOIPARSED" ]; then
	echo "$DOI does not appear to be a valid DOI."
	exit 1
fi

# Make sure curl is available
if [ ! -x "$(command -v curl)" ]; then
	echo "$0 depends on curl, which does not seem to be available on your system."
	echo "Please install curl."
	exit 1
fi

# Retrieve the bibtex file
BIBTEX=$(curl -LH "Accept: application/x-bibtex" "https://doi.org/$DOIPARSED" 2>/dev/null)

# Check for valid output
if [[ ${BIBTEX:0:1} != "@" ]]; then
	>&2 echo "Query about $DOI to https://doi.org not successful."
	exit 1
fi

# Define a filter which will throw away the URL 
PROGNOURL='/^\s*url\s*=\s*{https?:\/\/(dx\.)?doi\.org/ { next; } { print; }'

# Dump the result, then apply additional filters
if [ "$RAW" = "true" ]; then
	echo "$BIBTEX"
else
	echo "$BIBTEX" | awk "$PROGNOURL"
fi



==> numapde-bibliography/bin/numapde-query-mathscinet.sh <==
#!/bin/bash
# This script queries https://mathscinet.ams.org/mathscinet about the publication(s)
# matching the given search criteria and retrieves a bibtex file with the result(s).

# Define the usage function
function usage() {
	echo "Usage: $(basename $0) [--help] [QUERY] [OPTIONS]"
	echo
	echo "will query (a mirror of) https://mathscinet.ams.org/mathscinet about the publications(s)"
	echo "matching the given search criteria and return the result to stdout in bibtex format."
	echo 
	echo "QUERY can be"
	echo "  -a, --author" 
	echo "  -j, --journal"
  echo "  -m, --MR"
	echo "  -s, --series"
	echo "  -t, --title" 
	echo "  -y, --year"
	echo
	echo "OPTIONS can be"
	echo "  --raw             does not format the result"
	echo
	echo "Examples:"
	echo "  $(basename $0) -t \"free+groups\" -t trees -a bestvina -y 1997"
	echo "  $(basename $0) -a serre -j annals -y 1955-"
	echo "  $(basename $0) -a brown -s \"graduate+texts\" -y -2000"
	echo 
}

# Set debugging flag
_DEBUG=false

# Declare intelligent debug function
# from http://www.cyberciti.biz/tips/debugging-shell-script.html
function DEBUG()
{
 [ "$_DEBUG" = "true" ] && $@
}

# Set the default options
RAW=false

# Parse the command line arguments
# https://stackoverflow.com/questions/21542054/how-to-intercept-and-remove-a-command-line-argument-in-bash
declare -a ARGS
for var in "$@"; do
	# Discover --help command line argument
	if [ "$var" = '--help' ]; then
		usage
		exit 1
	fi
	# Remove --raw command line argument from arguments to be passed to mathscinet.pl
	if [ "$var" = '--raw' ]; then
		RAW=true
		continue
	fi
	# Collect all other command line arguments in ARGS
	ARGS[${#ARGS[@]}]="$var"
done

# Make sure mathscinet.pl is available
MATHSCINET="mathscinet.pl"
if [ ! -x "$(command -v ${MATHSCINET})" ]; then
  # Provide the script from our sub module only if it was checked out
  # Require the script dir, see https://stackoverflow.com/questions/59895/how-to-get-the-source-directory-of-a-bash-script-from-within-the-script-itself
  MYDIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"
  MATHSCINET="${MYDIR}/../mathbin/mathscinet.pl"
  if [ ! -x "$(command -v ${MATHSCINET})" ]; then
    echo "$0 depends on ${MATHSCINET}, which does not seem to be available on your system."
    echo "Please get it from https://github.com/gerw/mathbin or initialize the submodules."
    exit 1
  fi
fi

# Retrieve the bibtex file
DEBUG echo ${MATHSCINET} "${ARGS[@]}" 
BIBTEX=$(${MATHSCINET} "${ARGS[@]}")

# Define a filter which will throw away the URL 
PROGNOURL='/^\s*URL\s*=\s*{https?:\/\/(dx\.)?doi\.org/ { next; } { print; }'

# Define a filter which will throw away mathscinet related content
PROGNOMR='/^\s*(MRNUMBER|MRREVIEWER|MRCLASS)\s*=/ { next; } { print; }'

# Define a filter which will throw away the JOURNAL entry (abbreviated journal name)
PROGNOJOURNAL='/^\s*JOURNAL\s*=/ { next; } { print; }'

# Define a filter which will rename the FJOURNAL entry by JOURNAL
PROGFJOURNAL='/^\s*FJOURNAL\s*=/ { gsub("FJOURNAL", " JOURNAL"); } { print; }'

# Dump the result, then apply additional filters
if [ "$RAW" = "true" ]; then
	echo "$BIBTEX"
else
	echo "$BIBTEX" | awk "$PROGNOURL" | awk "$PROGNOMR" | awk "$PROGNOJOURNAL" | awk "$PROGFJOURNAL" 
fi



==> numapde-bibliography/bin/numapde-validate-bibliography.sh <==
#!/bin/bash
# This script validates a given BibLaTeX file and issues warnings.
# Checked issues include
# * duplicate cite keys
# * cite keys not following the numapde format
# * extra {} pairs 
# * abbreviated journal names
# * capitalization
# In addition, this script also runs 
#   biber --tool --validate-datamodel 
# on the file.

# Issue help message if necessary
if [ $# = 0 ] && [ -t 0 ] || [ "x$1" = "x--help" ]; then
	echo "Usage: $(basename $0) file.bib"
	echo "       cat file.bib | $(basename $0)"
	echo
	echo "will validate the BibLaTeX file.bib and issue warnings."
	echo "The file.bib will not be modified."
	echo 
	echo "Examples:"
	echo "  $0 numapde.bib"
	echo
	exit 1
fi

# Make sure the input file exists and is readable
# (unless running with piped stdin)
if [ -t 0 ] && [[ ! -r "$1" ]]; then
	echo "Input file $1 not found."
	exit 1
fi

# For unified treatment of piped and non-piped operations, we dump stdin to a temporary file 
if [ -t 0 ]; then
	INFILE="$1"
else
	INFILE=$(mktemp)
	sed -n "w $INFILE"
fi

# Check for duplicate cite keys (exempting temporary keys)
echo
echo "Checking for duplicate cite keys..."
gawk '{ if (match($0, /^@.*{(.*),/, array)) print array[1] }' "$INFILE" | sort | uniq -d |\
	grep -v '.*XX[A-Z]$'

# Check for cite keys with incorrect characters
echo
echo "Checking for cite keys with incorrect characters..."
gawk '{ if (match($0, /^@.*{(.*),/, array)) print array[1] }' "$INFILE" | \
	grep -v '^[a-zA-Z:0-9]\+$'

# Check for cite keys with no lower case characters
echo
echo "Checking for cite keys with no lower case characters..."
gawk '{ if (match($0, /^@.*{(.*),/, array)) print array[1] }' "$INFILE" | \
	grep '^[A-Z:0-9]\+$'

# Check for incorrect cite keys
# Notice that we define here a restrictive set of explicitly allowable characters
# and cite keys following the format or preliminary format
# AuthorAuthor:YYYY:1 
# AuthorAuthor:YYYY:XX[A-Z]
echo
echo "Checking for incorrect cite keys..."
gawk '{ if (match($0, /^@.*{(.*),/, array)) print array[1] }' "$INFILE" | \
	grep -v '^[a-zA-Z]\+:[0-9]\{4\}:\([0-9]\|XX[A-Z]\)$'

# Check for preliminary cite keys
# AuthorAuthor:YYYY:XX[A-Z]
echo
echo "Checking for preliminary cite keys..."
gawk '{ if (match($0, /^@.*{(.*),/, array)) print array[1] }' "$INFILE" | \
	grep '^[a-zA-Z]\+:[0-9]\{4\}:XX[A-Z]$'

# Check for extra {} pairs
# https://superuser.com/questions/135171/listing-lines-from-just-one-file-in-diff
echo
echo "Checking for extra curly braces..."
diff --changed-group-format='%<' --unchanged-group-format='' "$INFILE" <(awk -f $(dirname $0)/numapde-remove-extra-braces.awk "$INFILE")

# Check for abbreviated journal names
echo
echo "Checking for abbreviated journal names..."
awk '/JOURNALTITLE = {.*[{ ]([A-Za-z]{,5}[.][ }]){2,}/' "$INFILE" | \
	grep -v Steklova

# Check for abbreviated series titles
echo
echo "Checking for series titles..."
awk '/SERIES = {.*[{ ]([A-Za-z]{,5}[.][ }]){2,}/' "$INFILE" 

# Check for years instead of date
echo
echo "Checking for year instead of date..."
grep 'YEAR = ' "$INFILE"

# Check for invalid years
echo
echo "Checking for invalid years..."
grep 'DATE =' "$INFILE" | \
	grep -v '{[12][0-9]\{3\}\(-[0-1][0-9]\)\?\(-[0-3][0-9]\)\?}'

# Check for incorrectly escaped ampersands
echo
echo "Checking for incorrectly escaped characters..."
grep '\\\\&' "$INFILE"

# Check for suspicious underscores in DOIs
echo
echo "Checking for suspicious underscores in DOIs..."
grep 'DOI.*\\_' "$INFILE"

# Check for suspicious et al. in editor field
echo
echo "Checking for suspicious et al. in editor field..."
grep 'EDITOR.*et al\.' "$INFILE"

# Check for incorrect title case (many capital letters) in various entry types and fields
echo
echo "Checking for incorrect titlecases..."
EXCEPTIONSFILE=$(dirname $0)/numapde-uppercase-words.txt
awk -f $(dirname $0)/numapde-find-titlecase.awk -v "entry=@ARTICLE"        -v "field= TITLE"     "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-titlecase.awk -v "entry=@INBOOK"         -v "field= TITLE"     "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-titlecase.awk -v "entry=@INCOLLECTION"   -v "field= TITLE"     "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-titlecase.awk -v "entry=@INPROCEEDINGS"  -v "field= TITLE"     "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-titlecase.awk -v "entry=@MANUAL"         -v "field= TITLE"     "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-titlecase.awk -v "entry=@MISC"           -v "field= TITLE"     "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-titlecase.awk -v "entry=@ONLINE"         -v "field= TITLE"     "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-titlecase.awk -v "entry=@REPORT"         -v "field= TITLE"     "$EXCEPTIONSFILE" "$INFILE"

# Check for incorrect sentence case (many non-capital letters) in various entry types and fields
echo
echo "Checking for incorrect sentencecase..."
EXCEPTIONSFILE=$(dirname $0)/numapde-lowercase-words.txt
awk -f $(dirname $0)/numapde-find-sentencecase.awk -v "entry=@BOOK"        -v "field= TITLE"     "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-sentencecase.awk -v "entry=@COLLECTION"  -v "field= TITLE"     "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-sentencecase.awk -v "entry=@PROCEEDINGS" -v "field= TITLE"     "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-sentencecase.awk -v "entry=@THESIS"      -v "field= TITLE"     "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-sentencecase.awk -v "entry=@"            -v "field= BOOKTITLE" "$EXCEPTIONSFILE" "$INFILE"

# Check for authors whose multiple family names may have been incorrectly assigned to given names, such as Núñez, José Vidal
echo
echo "Checking for suspicious author family names..."
EXCEPTIONSFILE=$(dirname $0)/numapde-confirmed-author-names.txt
awk -f $(dirname $0)/numapde-find-suspicious-author-names.awk -v "field= AUTHOR" "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-suspicious-author-names.awk -v "field= EDITOR" "$EXCEPTIONSFILE" "$INFILE"

# Check for missing digital identifiers such as DOIs and arXiv identifiers
echo
echo "Checking for missing digital identifiers..."
EXCEPTIONSFILE=$(dirname $0)/numapde-identifier-exceptions.txt
awk -f $(dirname $0)/numapde-find-missing-identifiers.awk -v "entry=@ARTICLE"       -v "field=DOI|URL" "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-missing-identifiers.awk -v "entry=@COLLECTION"    -v "field=DOI"     "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-missing-identifiers.awk -v "entry=@INBOOK"        -v "field=DOI"     "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-missing-identifiers.awk -v "entry=@INCOLLECTION"  -v "field=DOI|URL" "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-missing-identifiers.awk -v "entry=@INPROCEEDINGS" -v "field=DOI|URL" "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-missing-identifiers.awk -v "entry=@ONLINE"        -v "field=EPRINT"  "$EXCEPTIONSFILE" "$INFILE"
awk -f $(dirname $0)/numapde-find-missing-identifiers.awk -v "entry=@PROCEEDINGS"   -v "field=DOI"     "$EXCEPTIONSFILE" "$INFILE"

# Report on the number of entries in .bib file
echo
printf "The file $INFILE contains %d entries.\n" $(grep '^@' "$INFILE" | wc -l)

# Validate the data model
# This takes about 30 seconds to run
# echo
# echo "Validating data model..."
# echo TODO specify outfile
# biber --tool --quiet --validate-datamodel "$INFILE"



==> numapde-bibliography/ci/numapde-setup-ci-server.sh <==
#!/usr/bin/bash

# Update package list
sudo apt-get update

# Install required packages 
sudo apt-get --no-install-recommends -y install gitlab-runner texlive-full python3 recode python3-pip gawk biber coreutils grep perl diffutils moreutils wget libxml2-utils python3-setuptools python3-wheel curl

# Start the gitlab-runner
sudo gitlab-runner start

# Continue as user gitlab-runner
sudo -u gitlab-runner -s

# Install pybtex for user gitlab-runner
pip3 install pybtex

# Generate an ssh key pair if it does not exist
if [ ! -f ~/.ssh/id_rsa ]; then
	ssh-keygen -t rsa -b 4096 -N "" -f ~/.ssh/id_rsa
fi

# Copy the public ssh key to the gitlab server
echo
echo "Copying the public key to the gitlab server"
curl --silent --header "Private-Token: ${NUMAPDE_GITLAB_TOKEN}" -d '{"title":"gitlab-runner-numapde", "key":"'"$(cat ~/.ssh/id_rsa.pub)"'" }' -H "Content-Type: application/json" -X POST https://${NUMAPDE_GITLAB_SERVER}/api/v4/user/keys
echo

# Retrieve and store (replace) ssh key from gitlab server
ssh-keygen -R ${NUMAPDE_GITLAB_SERVER}
ssh-keyscan -t rsa ${NUMAPDE_GITLAB_SERVER} >> ~/.ssh/known_hosts

# Configure git global variables
git config --global user.email "roland.herzog@mathematik.tu-chemnitz.de"
git config --global user.name "numapde CI/CD service"


